Large-prime residue bounds for reciprocal fractional-part sums

We record an explicit bound for the unrestricted integer-witness maximum of $F_N(u)=\sum_{n\le N}\mu(n)\{u/n\}$. The progression average for a reciprocal sawtooth and the Chinese remainder theorem give a weighted finite bound. For M\"obius coefficients the same bound follows from Caceres's primitive-sawtooth decomposition. With $A_k=\sum_{m\le k}\mu(m)/m$, the prime number theorem gives $\liminf_{N\to\infty}\frac{\log N}{N}\sup_{u\ge0}|F_N(u)| \ge \frac12\sum_{k\ge1}\frac{|A_k|}{k(k+1)} \ge \frac{109}{360}$, where the supremum is over nonnegative integers. We give a direct residue proof for rational coefficients and document its finite formalization in Lean.

==> anc/README.txt <==
The seven RHFrac/R18*.lean files are the project-local import closure recorded for RHFrac.R18Audit in Round 2; hashes were checked against the recorded manifest while copying. lakefile.toml, lean-toolchain and lake-manifest.json are copies of the project configuration. Mathlib and its dependencies are not included.

Owner-side build suggestion, from this directory with elan, Lake, Lean 4.28.0, and a network or local cache for pinned dependencies available:

    lake exe cache get
    lake build RHFrac.R18Audit

To reproduce the recorded direct audit after imported modules are built:

    lake env lean -Dpp.unicode.fun=true -DrelaxedAutoImplicit=false -Dweak.linter.mathlibStandardSet=true -DmaxSynthPendingDepth=3 RHFrac/R18Audit.lean

The ancillary closure was copied but not built here. The recorded Q1 direct check separately reports 12 axiom outputs.

Recorded Q1 axiom dependencies (Lean 4.28.0, Mathlib v4.28.0)

'R18.uniform_residue_avg' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.largePrime_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.avgTypeI' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.avgTypeII' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.typeII_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.T0' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.T1A' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.T1W' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.T1' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.M1' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.T2' depends on axioms: [propext, Classical.choice, Quot.sound]
'R18.T3' depends on axioms: [propext, Classical.choice, Quot.sound]

Each declaration uses only propext, Classical.choice, and Quot.sound. The ancillary sources were not rebuilt for this submission.

Correspondence with the finite statements in the manuscript

Theorem 2.1      R18.T0   Difference of progression averages
Theorem 2.2(i)   R18.T1A  Exact range attained by two progression averages
Theorem 2.2(ii)  R18.T1W  Two integer witnesses for the range inequality
Theorem 2.2(iii) R18.T1   One integer witness for the absolute bound
Theorem 2.3(i)   R18.M1   Möbius prime coefficient identity
Theorem 2.3(ii)  R18.T2   Weighted Möbius lower bound
Theorem 2.4      R18.T3   Finite bound from primes with 2p > N


==> anc/RHFrac/R18Audit.lean <==
import RHFrac.R18T2
open R18
-- Axiom audit for the R18 finite ladder. Expected: [propext, Classical.choice, Quot.sound]
#print axioms uniform_residue_avg
#print axioms largePrime_unique
#print axioms avgTypeI
#print axioms avgTypeII
#print axioms typeII_reindex
#print axioms T0
#print axioms T1A
#print axioms T1W
#print axioms T1
#print axioms M1
#print axioms T2
#print axioms T3


==> anc/RHFrac/R18Core.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Data.Nat.Factorial.Basic
import Mathlib.Data.Nat.Prime.Basic
import Mathlib.Data.Nat.GCD.Basic
import Mathlib.Data.Nat.ModEq
import Mathlib.Tactic.Ring
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.FieldSimp

open Finset

namespace R18

def fr (u n : ℕ) : ℚ := (Nat.cast (u % n) : ℚ) / (Nat.cast n : ℚ)

theorem largePrime_unique {N n p q : ℕ} (hnN : n ≤ N) (hn : 0 < n)
    (hp : p.Prime) (hq : q.Prime) (hpN : N < p ^ 2) (hqN : N < q ^ 2)
    (hpn : p ∣ n) (hqn : q ∣ n) : p = q := by
  by_contra hne
  have hcop : Nat.Coprime p q := (Nat.coprime_primes hp hq).mpr hne
  have hpq : p * q ∣ n := hcop.mul_dvd_of_dvd_of_dvd hpn hqn
  have hpqn : p * q ≤ n := Nat.le_of_dvd hn hpq
  have h1 : N < p * q := by
    rcases le_total p q with h | h
    · calc N < p ^ 2 := hpN
        _ = p * p := by rw [pow_two]
        _ ≤ p * q := Nat.mul_le_mul (le_refl p) h
    · calc N < q ^ 2 := hqN
        _ = q * q := by rw [pow_two]
        _ ≤ p * q := Nat.mul_le_mul h (le_refl q)
  omega

theorem residue_periodic (b c d : ℕ) (g : ℕ → ℚ) (k : ℕ) :
    g ((b + (k + d) * c) % d) = g ((b + k * c) % d) := by
  have e : b + (k + d) * c = (b + k * c) + c * d := by ring
  rw [e, Nat.add_mul_mod_self_right]

theorem sum_range_block (m d : ℕ) (f : ℕ → ℚ) :
    ∑ k ∈ range (m * d), f k = ∑ j ∈ range m, ∑ i ∈ range d, f (j * d + i) := by
  induction m with
  | zero => simp
  | succ m ih =>
      rw [Nat.succ_mul, Finset.sum_range_add, ih, Finset.sum_range_succ]

theorem sum_affine_perm {d c b : ℕ} (hd : 0 < d) (hcop : Nat.Coprime c d) (g : ℕ → ℚ) :
    (∑ i ∈ range d, g ((b + i * c) % d)) = ∑ r ∈ range d, g r := by
  have hinj : Set.InjOn (fun i => (b + i * c) % d) (↑(range d)) := by
    intro i hi j hj hij
    simp only at hij
    have hmod : (b + i * c) ≡ (b + j * c) [MOD d] := hij
    have h1 : i * c ≡ j * c [MOD d] := Nat.ModEq.add_left_cancel' b hmod
    have h2 : i ≡ j [MOD d] := Nat.ModEq.cancel_right_of_coprime hcop.symm h1
    have hi' : i < d := Finset.mem_range.mp (Finset.mem_coe.mp hi)
    have hj' : j < d := Finset.mem_range.mp (Finset.mem_coe.mp hj)
    calc i = i % d := (Nat.mod_eq_of_lt hi').symm
      _ = j % d := h2
      _ = j := Nat.mod_eq_of_lt hj'
  have himg : Finset.image (fun i => (b + i * c) % d) (range d) = range d := by
    apply Finset.eq_of_subset_of_card_le
    · intro x hx
      simp only [Finset.mem_image] at hx
      obtain ⟨i, _, rfl⟩ := hx
      exact Finset.mem_range.mpr (Nat.mod_lt _ hd)
    · rw [Finset.card_image_of_injOn hinj, Finset.card_range]
  calc (∑ i ∈ range d, g ((b + i * c) % d))
      = ∑ r ∈ Finset.image (fun i => (b + i * c) % d) (range d), g r :=
        (Finset.sum_image (fun i hi j hj h =>
          hinj (Finset.mem_coe.mpr hi) (Finset.mem_coe.mpr hj) h)).symm
    _ = ∑ r ∈ range d, g r := by rw [himg]

theorem uniform_residue_avg {H d c b : ℕ} (hd : 0 < d) (hdvd : d ∣ H)
    (hcop : Nat.Coprime c d) (g : ℕ → ℚ) :
    (∑ k ∈ range H, g ((b + k * c) % d)) = (H / d) • ∑ r ∈ range d, g r := by
  obtain ⟨m, hm⟩ := hdvd
  have hHdm : H = m * d := by rw [hm]; ring
  have hmd : H / d = m := by rw [hm, Nat.mul_div_cancel_left m hd]
  rw [hmd, hHdm, sum_range_block]
  have hinner : ∀ j ∈ range m,
      (∑ i ∈ range d, g ((b + (j * d + i) * c) % d)) = ∑ i ∈ range d, g ((b + i * c) % d) := by
    intro j _
    apply Finset.sum_congr rfl
    intro i _
    congr 1
    have e : b + (j * d + i) * c = (b + i * c) + (j * c) * d := by ring
    rw [e, Nat.add_mul_mod_self_right]
  rw [Finset.sum_congr rfl hinner, Finset.sum_const, Finset.card_range]
  congr 1
  exact sum_affine_perm hd hcop g

theorem sum_range_cast_id (n : ℕ) : ∑ r ∈ range n, (r : ℚ) = ((n : ℚ) * ((n : ℚ) - 1)) / 2 := by
  induction n with
  | zero => simp
  | succ n ih =>
      rw [Finset.sum_range_succ, ih]
      push_cast
      ring

theorem avgTypeI {H n b Q : ℕ} (hn : 0 < n) (hnH : n ∣ H) (hcop : Nat.Coprime Q n) :
    (∑ k ∈ range H, fr (b + k * Q) n) = (H / n) • (((n : ℚ) - 1) / 2) := by
  have hn0 : (n : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr hn.ne'
  have key := uniform_residue_avg (H := H) (d := n) (c := Q) (b := b) hn hnH hcop
      (fun m => (m : ℚ) / (n : ℚ))
  simp only [fr]
  rw [key]
  congr 1
  simp only [div_eq_mul_inv]
  rw [← Finset.sum_mul, sum_range_cast_id]
  field_simp

end R18


==> anc/RHFrac/R18Defs.lean <==
import RHFrac.R18Core
import Mathlib.Order.Interval.Finset.Nat

open Finset

namespace R18

/-- large-prime finset: `p ≤ N`, prime, and `N < p^2` (i.e. `√N < p ≤ N`). -/
def PN (N : ℕ) : Finset ℕ := (range (N + 1)).filter (fun p => p.Prime ∧ N < p ^ 2)

theorem mem_PN {N p : ℕ} : p ∈ PN N ↔ p ≤ N ∧ p.Prime ∧ N < p ^ 2 := by
  simp only [PN, Finset.mem_filter, Finset.mem_range, Nat.lt_succ_iff]

/-- reindex the Type-II elements of `Icc 1 N` by (prime, cofactor). -/
theorem typeII_reindex (N : ℕ) (f : ℕ → ℚ) :
    ∑ p ∈ PN N, ∑ m ∈ Icc 1 (N / p), f (m * p)
      = ∑ n ∈ (Icc 1 N).filter (fun n => ∃ p ∈ PN N, p ∣ n), f n := by
  -- disjointness of the images across distinct primes
  have hdisj : (↑(PN N) : Set ℕ).PairwiseDisjoint
      (fun p => (Icc 1 (N / p)).image (fun m => m * p)) := by
    intro p hp q hq hpq
    rw [Function.onFun, Finset.disjoint_left]
    intro n hnp hnq
    simp only [Finset.mem_image, Finset.mem_Icc] at hnp hnq
    obtain ⟨mp, ⟨hmp1, hmp2⟩, rfl⟩ := hnp
    obtain ⟨mq, ⟨hmq1, hmq2⟩, hqe⟩ := hnq
    rw [Finset.mem_coe, mem_PN] at hp hq
    have hpp := hp.2.1; have hqp := hq.2.1
    have hle : mp * p ≤ N := le_trans (Nat.mul_le_mul_right p hmp2) (Nat.div_mul_le_self N p)
    have hpos : 0 < mp * p := Nat.mul_pos (by omega) hpp.pos
    have hdvdp : p ∣ mp * p := dvd_mul_left p mp
    have hdvdq : q ∣ mp * p := hqe ▸ dvd_mul_left q mq
    exact hpq (largePrime_unique hle hpos hpp hqp hp.2.2 hq.2.2 hdvdp hdvdq)
  -- biUnion = the Type-II filter
  have hB : (PN N).biUnion (fun p => (Icc 1 (N / p)).image (fun m => m * p))
      = (Icc 1 N).filter (fun n => ∃ p ∈ PN N, p ∣ n) := by
    ext n
    simp only [Finset.mem_biUnion, Finset.mem_image, Finset.mem_Icc, Finset.mem_filter]
    constructor
    · rintro ⟨p, hp, m, ⟨hm1, hm2⟩, rfl⟩
      have hpp := (mem_PN.mp hp).2.1
      have hle : m * p ≤ N := le_trans (Nat.mul_le_mul_right p hm2) (Nat.div_mul_le_self N p)
      refine ⟨⟨?_, hle⟩, p, hp, dvd_mul_left p m⟩
      have : 1 ≤ p := hpp.pos
      calc 1 ≤ m * 1 := by omega
        _ ≤ m * p := by exact Nat.mul_le_mul_left m this
    · rintro ⟨⟨hn1, hnN⟩, p, hp, hdvd⟩
      have hpp := (mem_PN.mp hp).2.1
      refine ⟨p, hp, n / p, ⟨?_, ?_⟩, ?_⟩
      · exact Nat.one_le_div_iff hpp.pos |>.mpr (Nat.le_of_dvd (by omega) hdvd)
      · exact Nat.div_le_div_right hnN
      · exact Nat.div_mul_cancel hdvd
  calc ∑ p ∈ PN N, ∑ m ∈ Icc 1 (N / p), f (m * p)
      = ∑ p ∈ PN N, ∑ n ∈ (Icc 1 (N / p)).image (fun m => m * p), f n := by
        apply Finset.sum_congr rfl
        intro p hp
        rw [Finset.sum_image]
        intro x _ y _ h
        exact Nat.eq_of_mul_eq_mul_right (mem_PN.mp hp).2.1.pos h
    _ = ∑ n ∈ (PN N).biUnion (fun p => (Icc 1 (N / p)).image (fun m => m * p)), f n :=
        (Finset.sum_biUnion hdisj).symm
    _ = ∑ n ∈ (Icc 1 N).filter (fun n => ∃ p ∈ PN N, p ∣ n), f n := by rw [hB]

end R18


==> anc/RHFrac/R18T0.lean <==
import RHFrac.R18Defs
import RHFrac.R18TypeII
import Mathlib.Tactic.Linarith
import Mathlib.Data.Nat.GCD.BigOperators
import Mathlib.Algebra.BigOperators.Group.Finset.Sigma

open Finset

namespace R18

def Qmod (N : ℕ) : ℕ := ∏ p ∈ PN N, p

def F (a : ℕ → ℚ) (N u : ℕ) : ℚ := ∑ n ∈ Icc 1 N, a n * fr u n
def Cp (a : ℕ → ℚ) (N p : ℕ) : ℚ := ∑ m ∈ Icc 1 (N / p), a (m * p) / (m : ℚ)
noncomputable def Aavg (a : ℕ → ℚ) (N b : ℕ) : ℚ :=
  (1 / (N.factorial : ℚ)) * ∑ k ∈ range N.factorial, F a N (b + k * Qmod N)

theorem PN_mul_gt {N p q : ℕ} (hp : p ∈ PN N) (hq : q ∈ PN N) : N < p * q := by
  have hpN := (mem_PN.mp hp).2.2
  have hqN := (mem_PN.mp hq).2.2
  rcases le_total p q with h | h
  · calc N < p ^ 2 := hpN
      _ = p * p := by rw [pow_two]
      _ ≤ p * q := Nat.mul_le_mul_left p h
  · calc N < q ^ 2 := hqN
      _ = q * q := by rw [pow_two]
      _ ≤ p * q := Nat.mul_le_mul_right q h

theorem PN_not_dvd_cofactor {N p q m : ℕ} (hp : p ∈ PN N) (hq : q ∈ PN N)
    (hm : m ∈ Icc 1 (N / p)) : ¬ q ∣ m := by
  intro hqm
  have hm1 : 1 ≤ m := (Finset.mem_Icc.mp hm).1
  have hmN : m ≤ N / p := (Finset.mem_Icc.mp hm).2
  have hqm' : q ≤ m := Nat.le_of_dvd (by omega) hqm
  have hqp : q * p ≤ N :=
    le_trans (Nat.mul_le_mul_right p (le_trans hqm' hmN)) (Nat.div_mul_le_self N p)
  have := PN_mul_gt hq hp
  omega

theorem coprime_Qmod_typeI {N n : ℕ} (hn : ∀ p ∈ PN N, ¬ p ∣ n) :
    Nat.Coprime (Qmod N) n := by
  apply Nat.Coprime.prod_left
  intro q hq
  exact ((mem_PN.mp hq).2.1.coprime_iff_not_dvd).mpr (hn q hq)

theorem coprime_Qmod_cofactor {N p m : ℕ} (hp : p ∈ PN N) (hm : m ∈ Icc 1 (N / p)) :
    Nat.Coprime (Qmod N) m := by
  apply Nat.Coprime.prod_left
  intro q hq
  exact ((mem_PN.mp hq).2.1.coprime_iff_not_dvd).mpr (PN_not_dvd_cofactor hp hq hm)

theorem Qmod_factor {N p : ℕ} (hp : p ∈ PN N) : Qmod N = p * (Qmod N / p) := by
  have hd : p ∣ Qmod N := Finset.dvd_prod_of_mem _ hp
  exact (Nat.mul_div_cancel' hd).symm

theorem coprime_Qp_cofactor {N p m : ℕ} (hp : p ∈ PN N) (hm : m ∈ Icc 1 (N / p)) :
    Nat.Coprime (Qmod N / p) m := by
  have hd : p ∣ Qmod N := Finset.dvd_prod_of_mem _ hp
  have hdvd : Qmod N / p ∣ Qmod N := ⟨p, (Nat.div_mul_cancel hd).symm⟩
  exact Nat.Coprime.coprime_dvd_left hdvd (coprime_Qmod_cofactor hp hm)

theorem cast_div_dvd {a b : ℕ} (h : b ∣ a) (hb : (b : ℚ) ≠ 0) :
    ((a / b : ℕ) : ℚ) = (a : ℚ) / (b : ℚ) := by
  rw [eq_div_iff hb, ← Nat.cast_mul, Nat.div_mul_cancel h]

theorem Iavg_typeI {N n b : ℕ} (hn1 : 1 ≤ n) (hnN : n ≤ N)
    (hcop : Nat.Coprime (Qmod N) n) :
    (1 / (N.factorial : ℚ)) * ∑ k ∈ range N.factorial, fr (b + k * Qmod N) n
      = ((n : ℚ) - 1) / (2 * n) := by
  have hnH : n ∣ N.factorial := Nat.dvd_factorial hn1 hnN
  have hn0 : (n : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have hH0 : (N.factorial : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_pos N).ne'
  rw [avgTypeI (b := b) (by omega) hnH hcop, nsmul_eq_mul, cast_div_dvd hnH hn0]
  field_simp

theorem Iavg_typeII {N p m b : ℕ} (hp : p ∈ PN N) (hm : m ∈ Icc 1 (N / p)) :
    (1 / (N.factorial : ℚ)) * ∑ k ∈ range N.factorial, fr (b + k * Qmod N) (m * p)
      = ((m : ℚ) - 1) / (2 * m) + (↑(b % p)) / (m * p) := by
  have hm1 : 1 ≤ m := (Finset.mem_Icc.mp hm).1
  have hmN : m ≤ N / p := (Finset.mem_Icc.mp hm).2
  have hpp := (mem_PN.mp hp).2.1
  have hmH : m ∣ N.factorial := Nat.dvd_factorial (by omega) (le_trans hmN (Nat.div_le_self N p))
  have hm0 : (m : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have hp0 : (p : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr hpp.pos.ne'
  have hH0 : (N.factorial : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_pos N).ne'
  rw [avgTypeII (by omega) hpp.pos hmH (coprime_Qp_cofactor hp hm) (Qmod_factor hp),
      nsmul_eq_mul, cast_div_dvd hmH hm0]
  field_simp

theorem T0 (a : ℕ → ℚ) (N b b' : ℕ) :
    Aavg a N b - Aavg a N b'
      = ∑ p ∈ PN N, ((b % p : ℚ) - (b' % p : ℚ)) / p * Cp a N p := by
  set I : ℕ → ℕ → ℚ :=
    fun c n => (1 / (N.factorial : ℚ)) * ∑ k ∈ range N.factorial, fr (c + k * Qmod N) n with hIdef
  have hexp : ∀ c, Aavg a N c = ∑ n ∈ Icc 1 N, a n * I c n := by
    intro c
    simp only [Aavg, F, hIdef, Finset.mul_sum]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro k _
    ring
  rw [hexp b, hexp b', ← Finset.sum_sub_distrib,
      ← Finset.sum_filter_add_sum_filter_not (Icc 1 N) (fun n => ∃ p ∈ PN N, p ∣ n)]
  have hzero : ∑ n ∈ (Icc 1 N).filter (fun n => ¬ ∃ p ∈ PN N, p ∣ n),
      (a n * I b n - a n * I b' n) = 0 := by
    apply Finset.sum_eq_zero
    intro n hn
    rw [Finset.mem_filter] at hn
    obtain ⟨hnI, hnot⟩ := hn
    have hn1 : 1 ≤ n := (Finset.mem_Icc.mp hnI).1
    have hnN : n ≤ N := (Finset.mem_Icc.mp hnI).2
    have hcop : Nat.Coprime (Qmod N) n := by
      apply coprime_Qmod_typeI
      intro p hp hpn
      exact hnot ⟨p, hp, hpn⟩
    have hEq : I b n = I b' n := by
      simp only [hIdef]
      rw [Iavg_typeI hn1 hnN hcop, Iavg_typeI hn1 hnN hcop]
    rw [hEq]; ring
  rw [hzero, add_zero, ← typeII_reindex N (fun n => a n * I b n - a n * I b' n)]
  apply Finset.sum_congr rfl
  intro p hp
  rw [Cp, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro m hm
  have hII_b : I b (m * p) = ((m : ℚ) - 1) / (2 * m) + (↑(b % p)) / (m * p) := by
    simp only [hIdef]; exact Iavg_typeII hp hm
  have hII_b' : I b' (m * p) = ((m : ℚ) - 1) / (2 * m) + (↑(b' % p)) / (m * p) := by
    simp only [hIdef]; exact Iavg_typeII hp hm
  rw [hII_b, hII_b']
  have hp0 : (p : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (mem_PN.mp hp).2.1.pos.ne'
  have hm0 : (m : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (by have := (Finset.mem_Icc.mp hm).1; omega)
  field_simp
  ring

end R18


==> anc/RHFrac/R18T1.lean <==
import RHFrac.R18T0
import Mathlib.Data.Nat.ChineseRemainder
import Mathlib.Algebra.Order.BigOperators.Group.Finset

open Finset

namespace R18

def RN (a : ℕ → ℚ) (N : ℕ) : ℚ := ∑ p ∈ PN N, (1 - 1 / (p : ℚ)) * |Cp a N p|

theorem exists_residues (N : ℕ) (r : ℕ → ℕ) (hr : ∀ p ∈ PN N, r p < p) :
    ∃ b, ∀ p ∈ PN N, b % p = r p := by
  have hs : ∀ p ∈ PN N, (id p) ≠ 0 := fun p hp => (mem_PN.mp hp).2.1.pos.ne'
  have pp : Set.Pairwise (↑(PN N) : Set ℕ) (Function.onFun Nat.Coprime (id : ℕ → ℕ)) := by
    intro p hp q hq hpq
    simp only [Function.onFun, id]
    exact (Nat.coprime_primes (mem_PN.mp (Finset.mem_coe.mp hp)).2.1
      (mem_PN.mp (Finset.mem_coe.mp hq)).2.1).mpr hpq
  obtain ⟨b, hb⟩ := Nat.chineseRemainderOfFinset r id (PN N) hs pp
  refine ⟨b, fun p hp => ?_⟩
  have h := hb p hp
  simp only [Nat.ModEq, id] at h
  rw [h, Nat.mod_eq_of_lt (hr p hp)]

theorem T1A (a : ℕ → ℚ) (N : ℕ) : ∃ bp bm, Aavg a N bp - Aavg a N bm = RN a N := by
  obtain ⟨bp, hbp⟩ := exists_residues N (fun p => if 0 ≤ Cp a N p then p - 1 else 0)
    (by intro p hp; have := (mem_PN.mp hp).2.1.pos; dsimp only; split_ifs <;> omega)
  obtain ⟨bm, hbm⟩ := exists_residues N (fun p => if 0 ≤ Cp a N p then 0 else p - 1)
    (by intro p hp; have := (mem_PN.mp hp).2.1.pos; dsimp only; split_ifs <;> omega)
  refine ⟨bp, bm, ?_⟩
  rw [T0, RN]
  apply Finset.sum_congr rfl
  intro p hp
  rw [hbp p hp, hbm p hp]
  have hp1 : 1 ≤ p := (mem_PN.mp hp).2.1.pos
  have hp0 : (p : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  by_cases hc : 0 ≤ Cp a N p
  · simp only [if_pos hc, abs_of_nonneg hc, Nat.cast_zero]
    rw [Nat.cast_sub hp1]
    push_cast
    field_simp
    ring
  · simp only [if_neg hc, abs_of_neg (not_le.mp hc), Nat.cast_zero]
    rw [Nat.cast_sub hp1]
    push_cast
    field_simp
    ring

theorem exists_ge_Aavg (a : ℕ → ℚ) (N b : ℕ) :
    ∃ k ∈ range N.factorial, Aavg a N b ≤ F a N (b + k * Qmod N) := by
  have hne : (range N.factorial).Nonempty :=
    Finset.nonempty_range_iff.mpr (Nat.factorial_pos N).ne'
  have hH0 : (N.factorial : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_pos N).ne'
  have heq : ∑ k ∈ range N.factorial, Aavg a N b
      = ∑ k ∈ range N.factorial, F a N (b + k * Qmod N) := by
    rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul, Aavg]
    field_simp
  exact exists_le_of_sum_le hne (le_of_eq heq)

theorem exists_le_Aavg (a : ℕ → ℚ) (N b : ℕ) :
    ∃ k ∈ range N.factorial, F a N (b + k * Qmod N) ≤ Aavg a N b := by
  have hne : (range N.factorial).Nonempty :=
    Finset.nonempty_range_iff.mpr (Nat.factorial_pos N).ne'
  have hH0 : (N.factorial : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.factorial_pos N).ne'
  have heq : ∑ k ∈ range N.factorial, F a N (b + k * Qmod N)
      = ∑ k ∈ range N.factorial, Aavg a N b := by
    rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul, Aavg]
    field_simp
  exact exists_le_of_sum_le hne (le_of_eq heq)

theorem T1W (a : ℕ → ℚ) (N : ℕ) : ∃ up um, RN a N ≤ F a N up - F a N um := by
  obtain ⟨bp, bm, hR⟩ := T1A a N
  obtain ⟨kp, _, hkp⟩ := exists_ge_Aavg a N bp
  obtain ⟨km, _, hkm⟩ := exists_le_Aavg a N bm
  exact ⟨bp + kp * Qmod N, bm + km * Qmod N, by rw [← hR]; linarith⟩

theorem T1 (a : ℕ → ℚ) (N : ℕ) : ∃ u, (1 / 2) * RN a N ≤ |F a N u| := by
  obtain ⟨up, um, hW⟩ := T1W a N
  by_cases h : (1 / 2) * RN a N ≤ |F a N up|
  · exact ⟨up, h⟩
  · refine ⟨um, ?_⟩
    push_neg at h
    linarith [le_abs_self (F a N up), neg_le_abs (F a N um)]

end R18


==> anc/RHFrac/R18T2.lean <==
import RHFrac.R18T1
import Mathlib.NumberTheory.ArithmeticFunction.Moebius

open Finset ArithmeticFunction

namespace R18

theorem M1 (N p : ℕ) (hp : p ∈ PN N) :
    Cp (fun n => (moebius n : ℚ)) N p = - ∑ m ∈ Icc 1 (N / p), (moebius m : ℚ) / m := by
  rw [Cp, ← Finset.sum_neg_distrib]
  apply Finset.sum_congr rfl
  intro m hm
  have hm1 : 1 ≤ m := (Finset.mem_Icc.mp hm).1
  have hmN : m ≤ N / p := (Finset.mem_Icc.mp hm).2
  have hpp := (mem_PN.mp hp).2.1
  have hNp : N / p < p := (Nat.div_lt_iff_lt_mul hpp.pos).mpr (by
    have h := (mem_PN.mp hp).2.2; rw [pow_two] at h; exact h)
  have hmp : m < p := lt_of_le_of_lt hmN hNp
  have hcop : Nat.Coprime m p :=
    (hpp.coprime_iff_not_dvd.mpr (fun h => absurd (Nat.le_of_dvd (by omega) h) (by omega))).symm
  have hmul : (moebius (m * p) : ℚ) = - (moebius m : ℚ) := by
    rw [isMultiplicative_moebius.map_mul_of_coprime hcop, moebius_apply_prime hpp]
    push_cast; ring
  rw [hmul]; ring

theorem T2 (N : ℕ) :
    ∃ u, (1 / 2) * ∑ p ∈ PN N, (1 - 1 / (p : ℚ)) *
          |∑ m ∈ Icc 1 (N / p), (moebius m : ℚ) / m|
        ≤ |F (fun n => (moebius n : ℚ)) N u| := by
  obtain ⟨u, hu⟩ := T1 (fun n => (moebius n : ℚ)) N
  refine ⟨u, ?_⟩
  have hR : RN (fun n => (moebius n : ℚ)) N
      = ∑ p ∈ PN N, (1 - 1 / (p : ℚ)) * |∑ m ∈ Icc 1 (N / p), (moebius m : ℚ) / m| := by
    rw [RN]
    apply Finset.sum_congr rfl
    intro p hp
    rw [M1 N p hp, abs_neg]
  rw [← hR]; exact hu

theorem T3 (N : ℕ) :
    ∃ u, (1 / 2) * ∑ p ∈ (PN N).filter (fun p => N < 2 * p), (1 - 1 / (p : ℚ))
        ≤ |F (fun n => (moebius n : ℚ)) N u| := by
  obtain ⟨u, hu⟩ := T2 N
  refine ⟨u, le_trans ?_ hu⟩
  apply mul_le_mul_of_nonneg_left _ (by norm_num)
  have hstep : ∀ p ∈ (PN N).filter (fun p => N < 2 * p),
      (1 - 1 / (p : ℚ)) = (1 - 1 / (p : ℚ)) * |∑ m ∈ Icc 1 (N / p), (moebius m : ℚ) / m| := by
    intro p hp
    rw [Finset.mem_filter] at hp
    have hpp := (mem_PN.mp hp.1).2.1
    have hpN := (mem_PN.mp hp.1).1
    have hNp1 : N / p = 1 := by
      have h2p : N < 2 * p := hp.2
      have h2 : N / p < 2 := (Nat.div_lt_iff_lt_mul hpp.pos).mpr (by omega)
      have h1 : 1 ≤ N / p := Nat.one_le_div_iff hpp.pos |>.mpr hpN
      omega
    rw [hNp1, Finset.Icc_self, Finset.sum_singleton]
    have : (moebius 1 : ℚ) = 1 := by norm_num
    rw [this]; norm_num
  rw [Finset.sum_congr rfl hstep]
  apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
  intro p hp _
  apply mul_nonneg
  · have hpp := (mem_PN.mp hp).2.1
    have h0 : (0 : ℚ) < p := by exact_mod_cast hpp.pos
    have h1 : (1 : ℚ) ≤ p := by exact_mod_cast hpp.pos
    have heq : (1 : ℚ) - 1 / (p : ℚ) = ((p : ℚ) - 1) / p := by field_simp
    rw [heq]
    exact div_nonneg (by linarith) (le_of_lt h0)
  · exact abs_nonneg _

end R18


==> anc/RHFrac/R18TypeII.lean <==
import RHFrac.R18Core
import Mathlib.Tactic.Linarith

open Finset

namespace R18

theorem avgTypeII {H m p b Q Qp : ℕ} (hm : 0 < m) (hp : 0 < p)
    (hmH : m ∣ H) (hcop : Nat.Coprime Qp m) (hQ : Q = p * Qp) :
    (∑ k ∈ range H, fr (b + k * Q) (m * p))
      = (H / m) • (((m : ℚ) - 1) / 2 + (↑(b % p)) / (p : ℚ)) := by
  have hb : b = p * (b / p) + b % p := (Nat.div_add_mod b p).symm
  have hpt : ∀ k, (b + k * Q) % (m * p) = p * ((b / p + k * Qp) % m) + b % p := by
    intro k
    have hlt : p * ((b / p + k * Qp) % m) + b % p < m * p := by
      have h1 : (b / p + k * Qp) % m < m := Nat.mod_lt _ hm
      have h2 : b % p < p := Nat.mod_lt _ hp
      nlinarith [h1, h2]
    have hExp : b + k * Q
        = (p * ((b / p + k * Qp) % m) + b % p) + (m * p) * ((b / p + k * Qp) / m) := by
      have hw : m * ((b / p + k * Qp) / m) + (b / p + k * Qp) % m = b / p + k * Qp :=
        Nat.div_add_mod _ _
      have e1 : b + k * Q = b % p + p * (b / p + k * Qp) := by
        rw [hQ]; nlinarith [hb]
      rw [e1]
      calc b % p + p * (b / p + k * Qp)
          = b % p + p * (m * ((b / p + k * Qp) / m) + (b / p + k * Qp) % m) := by rw [hw]
        _ = (p * ((b / p + k * Qp) % m) + b % p) + (m * p) * ((b / p + k * Qp) / m) := by ring
    rw [hExp, Nat.add_mul_mod_self_left, Nat.mod_eq_of_lt hlt]
  have hsum : (∑ k ∈ range H, fr (b + k * Q) (m * p))
      = ∑ k ∈ range H,
          (fun j => ((p * j + b % p : ℕ) : ℚ) / ((m * p : ℕ) : ℚ)) ((b / p + k * Qp) % m) := by
    apply Finset.sum_congr rfl
    intro k _
    simp only [fr, hpt k]
  rw [hsum, uniform_residue_avg hm hmH hcop
        (fun j => ((p * j + b % p : ℕ) : ℚ) / ((m * p : ℕ) : ℚ))]
  congr 1
  have hm0 : (m : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr hm.ne'
  have hp0 : (p : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr hp.ne'
  push_cast
  simp only [div_eq_mul_inv, ← Finset.sum_mul]
  rw [Finset.sum_add_distrib, ← Finset.mul_sum, sum_range_cast_id, Finset.sum_const,
      Finset.card_range]
  field_simp
  ring


==> anc/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "rhlean",
 "lakeDir": ".lake"}


==> anc/lakefile.toml <==
name = "rhlean"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["Rhlean"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.28.0"

[[lean_lib]]
name = "Rhlean"

[[lean_lib]]
name = "RHFrac"


==> anc/lean-toolchain <==
leanprover/lean4:v4.28.0

